Finite amplitude stability of internal steady flows of the Giesekus viscoelastic rate-type fluid

Using a Lyapunov type functional constructed on the basis of thermodynamical arguments we investigate the finite amplitude stability of internal steady flows of viscoelastic fluids described by the Giesekus model. Using the functional we derive bounds on the Reynolds and the Weissenberg number that guarantee the unconditional asymptotic stability of the corresponding steady internal flow, wherein the distance between the steady flow field and the perturbed flow field is measured with the help of the Bures--Wasserstein distance between positive definite matrices. The application of the theoretical results is documented in the finite amplitude stability analysis of Taylor--Couette flow.

==> make-arXiv.sh <==
#!/bin/bash

echo "******"
echo "Rename all *-eps-converted-to.pdf to *.pdf." 
echo "******"

# Dry run
#find ./ -name "*-eps-converted-to.pdf" -execdir rename -n 's/-eps-converted-to.pdf/.pdf/' '{}' \;

find ./ -name "*-eps-converted-to.pdf" -execdir rename 's/-eps-converted-to.pdf/.pdf/' '{}' \;


# echo "******"
# echo "Remove all *.gp, *.sh, *.fig, *.bak, *.tex files from directories with figures." 
# echo "******"

# cd figures

# find ./ -name "*.gp" -execdir rm '{}' \;
# find ./ -name "*.fig" -execdir rm '{}' \;
# find ./ -name "*.bak" -execdir rm '{}' \;
# find ./ -name "*.sh" -execdir rm '{}' \;
# find ./ -name "*.csv" -execdir rm '{}' \;
# find ./ -name "*.eps" -execdir rm '{}' \;
# find ./ -name "*.tex" -execdir rm '{}' \;
# find ./ -name "*.dat" -execdir rm '{}' \;

# cd ../figures-viscoelastic

# find ./ -name "*.gp" -execdir rm '{}' \;
# find ./ -name "*.fig" -execdir rm '{}' \;
# find ./ -name "*.bak" -execdir rm '{}' \;
# find ./ -name "*.sh" -execdir rm '{}' \;
# find ./ -name "*.csv" -execdir rm '{}' \;
# find ./ -name "*.eps" -execdir rm '{}' \;
# find ./ -name "*.tex" -execdir rm '{}' \;
# find ./ -name "*.dat" -execdir rm '{}' \;

# cd ../plots

# find ./ -name "*.gp" -execdir rm '{}' \;
# find ./ -name "*.fig" -execdir rm '{}' \;
# find ./ -name "*.bak" -execdir rm '{}' \;
# find ./ -name "*.sh" -execdir rm '{}' \;
# find ./ -name "*.csv" -execdir rm '{}' \;
# find ./ -name "*.eps" -execdir rm '{}' \;
# find ./ -name "*.tex" -execdir rm '{}' \;
# find ./ -name "*.dat" -execdir rm '{}' \;

# echo "******"
# echo "Remove all empty directiories."
# echo "******"

# cd ..
# find . -type d -empty -delete


# echo "******"
# echo "Remove *.png that are not used."
# echo "******"

# find ./figures -type f -a \! -name "*-crop.png"  -a \! -name "*.pdf"


